Optimization of high-order harmonic generation by optimal control theory: Ascending a functional landscape in extreme conditions

A theoretical optimization method of high-harmonic-generation (HHG) is developed in the framework of optimal-control-theory (OCT). The target of optimization is the emission radiation of a particular frequency. The OCT formulation includes restrictions on the frequency band of the driving pulse, the permanent ionization probability and the total energy of the driving pulse. The optimization task requires a highly accurate simulation of the dynamics. Absorbing boundary conditions are employed, where a complex-absorbing-potential is constructed by an optimization scheme for maximization of the absorption. A new highly accurate propagation scheme is employed, which can address explicit time dependence of the driving as well as a non-Hermitian Hamiltonian. The optimization process is performed by a second-order gradient scheme. The method is applied to a simple one-dimensional model system. The results demonstrate a significant enhancement of selected harmonics, with minimized total energy of the driving pulse and controlled permanent ionization probability. A successful enhancement of an even harmonic emission is also demonstrated.

==> anc/source_codes/OCT_HHG/OCfx_qn.m <==
function [fieldt, fieldw, psi, evat, evaw, evmut, evmuw, relE, conv, niter, mallniterc, Jmax, maxgrad, alpha, invHess] = OCfx_qn(psi0,...
    Vf, m, xdomain, mu_x, a0, penalnormf, Dpenalnormf, fguess, filterE, filtera, options, T, dt, Nt_ts, Nkr, tol, maxNiter)
% The function solves an OCT procedure for the optimization of HHG in one dimension, or
% other HG problems defined on a one-dimensional spatial grid. A
% quasi-Newton optimization procedure is applied.
%%% Input: %%%
% psi0: The initial state vector
% Vf: The stationary potential; a functon handle of the form @(x), where
% the input is the x grid. Alternatively, Vf can be a column vector of the
% potential values in x.
% m: The mass (in HHG, the electron mass, which is 1 in atomic units)
% xdomain: The boundaries of the x domain, where xdomain = [min_x, max_x]
% mu_x: The dipole function mu evaluated at the x grid points; a column 
% vector of the dimension of the x grid; mu_x is used in the Hamiltonian for the
% interaction term with the external field, -field(t)*mu_x. In HHG, insert 
% here the numerical x vector which its derivative decays to 0 near the 
% absorbing boundaries.
% a0: the stationary acceleration, evaluated at the x grid points; a
% column vector of the dimension of the x grid 
% penalnormf: The penalty function on the ionization; a function handle of
% the form @(sq_norm_psi), where the input is <psi(T)|psi(T)>
% Dpenalnormf: The derivative of the function represented by penalnormf; a
% function handle of the form @(sq_norm_psi), where the input is <psi(T)|psi(T)>
% fguess: The guess field function in the frequency domain; a function
% handle of the form @(w), where w is a column vector which represents the
% omega grid. Aternatively, fguess can be a column vector of the guess
% function evaluated at the omega grid points. If the guess does not
% satisfy the 0 boundary conditions of the temporal profile, the program
% constructs a constrained field with the 0 boundary conditions from the
% unconstrained field.
% filterE: The scaled filter function of the driving electric field spectrum; a
% function handle of the form @(w), where w is a column vector which
% represents the omega grid
% filtera: The filter function of the emission spectrum, represented by the
% stationary acceleration expectation spectrum; a function handle of the
% form @(w), where w is a column vector which represents the omega grid
% options: The options structure of the BFGS search procedure (see
% quasiNewton.m and default_op_qn.m); if is empty (substituted with []), the default is set by
% the procedure optionsOCqn.m, using the tol and maxNiter input parameters.
% T: The final time
% dt: The time-step
% Nt_ts: The number of Chebyshev points in the internal grid in each
% time-step, using the semi-global propagator.
% Nkr: The dimension of the Krylov approximation in the semi-global propagator
% tol: The tolerance of the relative difference of the driving field; 
% active only if options is empty, but has to be defined anyway (this
% defect is corrected in OCfx_qn1.m).
% maxNiter: The maximal number of iterations in the BFGS optimization
% procedure; active only if options is empty (this defect is corrected in OCfx_qn1.m).
%%% Output: %%%
% fieldt: The optimized time-dependent electric field, evaluated at the
% points of the main time-grid, t = 0:dt:T (not at the intermediate 
% Chebyshev point structure of the semi-global propagation); a row vector
% fieldw: The optimized electric field in the omega domain; a row vector
% psi: The state in all time-points of the process under the influence of the optimized
% field; evaluated at the main time-grid, where the different time-points
% are represented by separate columns.
% evat: The time-dependent expectation value of the stationary
% acceleration, evaluated at the main time-grid; a row vector
% evaw: evat in the omega domain; a row vector
% evmut: The time-dependent expectation value of the dipole, defined by
% mu_x; a row vector
% evmuw: evmut in the omega domain; a row vector
% relE: The relative difference of the field from the previous iteration at the
% end of the optimization process
% conv: The convergence history---J as a function of the iteration number;
% a row vector of dimension niter+1, where the 1'st entry represents the
% guess field
% niter: The total number of iterations
% mallniterc: The mean number of semi-global iterations in the whole
% optimization process; should be close to 1 for efficiency.
% Jmax: The Jmax value of the optimized field
% maxgrad: The infinity norm of the gradient at the end of the optimization
% process
% alpha: The alpha parameter at the end of the optimization process (see
% quasiNewton.m)
% invHess: The inverse Hessian at the end of the optimization process

    % The number of time-points:
    Nt = T/dt;
    % The distance between adjacent points in the omega grid:
    dw = pi/T;
    % Integration weights of the boundary including omega grid:
    integw = [dw/2; ones(Nt - 1, 1)*dw; dw/2];
    % Additional factor for conversions between the time and frequency grid
    % by the DCT transformation:
    dctfactor = T/(sqrt(Nt*pi));
    % The dimension of the problem, whcih is the number of x grid points:
    Nx = length(psi0);
    % The index of the last point in the semi-global time-grid, where the
    % internal Chebyshev points are also counted:
    allt_lasti = Nt*(Nt_ts - 1) + 1;
    % Constructing the x grid:
    min_x = xdomain(1);
    max_x = xdomain(2);
    xdlength = max_x - min_x;
    dx = xdlength/Nx;
    x = (min_x:dx:(max_x - dx)).';
    % Constructing the p (momentum) grid:
    p = (0:(2*pi/xdlength):(2*pi*(1/dx - 1/xdlength))).';
    p((Nx/2 + 1):Nx) = p((Nx/2 + 1):Nx) - 2*pi/dx;
    % The kinetic energy in the p domain:
    K = p.^2/(2*m);
    % Defining the complex conjugate potential for the propagation of chi:
    if length(Vf) == 1
        % If Vf is a function handle:
        conjVf = @(x) conj(Vf(x));
    else
        % If Vf is a vector:
        conjVf = conj(Vf);
    end
    % The stationary acceleration diagonal matrix:
    a0M = spdiags(a0, 0, Nx, Nx);
    % The tolerance parameter of the propagation procedure:
    tolprop = 1e-3*tol;
    % The sum of the mean number of semi-global iterations of all 
    % propagations performed during the optimization process (required for
    % the computation of mallniterc):
    summniterc = 0;
    % The time-dependent field in the semi-global propagation grid (including the internal
    % Chebyshev points in each time-step):
    allfield = zeros(allt_lasti, 1);
    % The time-dependent stationary acceleration expectation value in the
    % semi-global propagation grid:
    allevat = zeros(allt_lasti, 1);
    % allevat filtered by the filtera function:
    evafil = zeros(allt_lasti, 1);
    % allevat in the omega domain:
    evaw = zeros(1, Nt + 1);
    % The integrand of the Jmax term in the functional:
    Jmax_fun = zeros(Nt + 1, 1);
    % The term <chi(t)|mu|psi(t)> evaluated at the semi-global propagation
    % grid:
    chimiupsi = zeros(allt_lasti, 1);
    % The reversed Chebyshev points in each time-step in the [-1, 1] domain:
    tcheb = -cos(((1:Nt_ts) - 1)*pi/(Nt_ts-1));
    % The internal Chebyshev points of each time-step in the [0, dt] domain:
    t_ts = 0.5*(tcheb+1)*dt;
    % The omega grid:
    w = (0:pi/T:pi/dt).';
    % The vector of the driving field filter-function, evaluated at w:
    vfilterE = filterE(w);
    % The indices of the w which participate in the optimization, where
    % the driving field spectrum does not attain negligible values (nz is
    % non-zero):
    iEnz = find(vfilterE>=eps*max(vfilterE));
%    [iEnz, ~, vfilterEnz] = find(vfilterE);
%    iEnz = find(vfilterE>=tolprop*max(vfilterE)/10);
    % vfilterE in the points which participate in the optimization:
    vfilterEnz = vfilterE(iEnz);
    % The integration weights of the internal grid Chebyshev points in the
    % semi-global prapagation time grid:
    igweights = chebweights(Nt_ts, 1);
    igweights = [2*igweights(1), igweights(2:(Nt_ts - 1))];
    % The integration weights of the omega grid points which participate in
    % the optimization:
    integwnz = integw(iEnz);
    % The inverse cosine transform of the scaled filter function, evaluated
    % at t=0:
    dctfilterE0 = sqrt(2/pi)*sum(vfilterEnz.*integwnz);
    % Constructing a vector of cos(w*T) evaluated at all w values:
    coswT = ones(Nt + 1, 1);
    coswT(2:2:(Nt + 1)) = -1;
    % The inverse cosine transform of the scaled filter function, evaluated
    % at t=T:
    dctfilterET = sqrt(2/pi)*sum(vfilterEnz.*coswT(iEnz).*integwnz);
    % The determinant of the M matrix in the paper:
    deTdctfilterE  = dctfilterE0^2 - dctfilterET^2;
    % The driving field spectrum in all w:
    fieldw = zeros(Nt + 1, 1);
    if length(fguess) == 1
        % if fguess is a function handle:
        for wnzi = iEnz
            fieldw(wnzi) = fguess(w(wnzi));
        end
    else
        % if fguess is a vector:
        fieldw(iEnz) = fguess(iEnz);
    end
    % The driving field spectrum the omega values which participate in the
    % optimization:
    fieldwnz = fieldw(iEnz);
    % If the guess field doesn't satisfy the temporal boundary conditions, a new
    % guess field is constructed which satisfies the boundary conditions:
    if sqrt(2/pi)*abs(sum(fieldwnz.*integwnz)) > tolprop*1e-2 || sqrt(2/pi)*abs(sum(fieldwnz.*coswT(iEnz).*integwnz)) > tolprop*1e-2
        fieldwnz = getfieldwcon(fieldwnz);
    end
    % The filter function of the stationary acceleration expectation,
    % evaluated at the w grid points:
    vfiltera = filtera(w);
    % psi at the semi-global propagation grid:
    allpsi = zeros(Nx, allt_lasti);
    % a*psi at the semi-global propagation grid, where a is the stationay
    % acceleration operator:
    allapsi = zeros(Nx, allt_lasti);
    % The inhomogeneous term in the inhomogeneous Schreodinger equation for
    % the chi propagation:
    chiihterm = zeros(Nx, allt_lasti);
    % nprop counts the number of propagations:
    nprop = 0;
    if isempty(options)
        % Setting the default options:
        options = optionsOCqn(tol, maxNiter);
    end
    if isempty(options.invHess0)
        % Initializing the approximated Hessian to the default: 
        options.invHess0 = diag(vfilterEnz./(2*integwnz));
    end
    % Performing an optimization process of fieldwnz:
    [fieldwnz, ~, minusgrad, niter, ~, ~, dif_fieldw, minus_conv, alpha, invHess] = quasiNewton(@Jeval, fieldwnz, options);
    fieldw = fieldw.';
    maxgrad = max(abs(minusgrad));
    conv = -minus_conv;
    relE = norm(dif_fieldw)/norm(fieldwnz);
    niter
    nprop
    psi = allpsi(:, 1:(Nt_ts - 1):allt_lasti);
    fieldt = allfield(1:(Nt_ts - 1):allt_lasti).';
    evat = allevat(1:(Nt_ts - 1):allt_lasti).';
    allevmiut = real(evmiu(allpsi, mu_x));
    evmut = allevmiut(1:(Nt_ts - 1):allt_lasti);
    evmuw = dctIfrom_ig(allevmiut, T, t_ts(1:(Nt_ts - 1)), igweights)*dctfactor;
    mallniterc = summniterc/nprop;
    Jmax = sum(Jmax_fun);
    beep
    
    %%% Nested functions: %%%
    
    function [minusJ, minusgrad] = Jeval(fieldwnz)
    % The optimization function
    % Input:
    % fieldwnz: The driving field spectrum at the omega points which
    % participate in the optimization
    % Output:
    % minusJ: The objective of the optimization, which is -J
    % minusgrad: The gradient of the optimization, which is minus the
    % gradient of J w.r.t. fieldwnz
        fieldw(iEnz) = fieldwnz;
        % Obtaining the the temporal driving field from its spectrum,
        % evaluated at the semi-global propagation grid:
        allfield = dctIintgrid(fieldw, T, t_ts(1:(Nt_ts-1)))/dctfactor;
        % The forward propagation of psi:
        [allpsi, ~, mniterc] = solveOCkr(@ihfieldmiux, K, Vf, x, psi0, [0 T], Nt, Nt_ts, Nkr, tolprop, allfield.', mu_x);
        summniterc = summniterc + mniterc;
        % Computing the stationary acceleration expectation at the semi-global
        % propagation grid, for the chi propagation:
        allapsi = a0M*allpsi;
        % The time-dependent part of the acceleration operator is omitted,
        % since it contributes low frequencies only. This just increases the
        % background of the signal, and does not contain any interesting
        % information.
        for allti = 1:allt_lasti
        % The values of the expectation value are supposed to be real:
            allevat(allti) = real(allpsi(:, allti)'*allapsi(:, allti));
        end
        % The spectrum of the stationary acceleration expectation is
        % computed utilizing the data in the whole propagation grid:
        evaw = dctIfrom_ig(allevat, T, t_ts(1:(Nt_ts - 1)), igweights)*dctfactor;
        % Obtaining chiihterm (the inhomogeneous term for the chi
        % propagation):
        get_chiihterm(allapsi);
        psiT = allpsi(:, allt_lasti);
        % The square norm of psi at t=T, for the computation of J:
        sq_norm_psiT = psiT'*psiT;
        % The final condition for the chi backward propagation:
        chiT = Dpenalnormf(sq_norm_psiT)*psiT;
        % The backward propagation of chi:
        [allchi, ~, mniterc] = solveOCkr(@ihalltchimiux, K, conjVf, x, chiT, [T 0], Nt, Nt_ts, Nkr, tolprop,...
            allfield(allt_lasti:-1:1).', mu_x, chiihterm);
        summniterc = summniterc + mniterc;
        nprop = nprop + 2;
        % Computing the objective -J:
        Jmax_fun = 0.5*evaw.^2.*vfiltera.*integw;
        Jenergy_fun = -(fieldwnz.^2./vfilterEnz).*integwnz;
        minusJ = -(sum(Jmax_fun) + sum(Jenergy_fun) + penalnormf(sq_norm_psiT));
        % Computing the -gradient.
        %  Obtaining <chi(t)|mu|psi(t)> at the propagation grid:
        for allti = 1:allt_lasti
            chimiupsi(allti) = -imag(allchi(:, allt_lasti - allti + 1)'*(mu_x.*allpsi(:, allti)));
        end
        % Computing chimiupsi transformed to the frequency domain,
        % utilizing the data in the entire propagation grid:
        dct_chimiupsi = dctfactor*dctIfrom_ig(chimiupsi, T, t_ts(1:(Nt_ts - 1)), igweights);
        % The unconstrained fieldw:
        newfieldw_unc_nz = dct_chimiupsi(iEnz).*vfilterEnz;
        % Computing the Lagrange-multiplies of the temporal boundary
        % constraints from the unconstrained field:
        [lambda0, lambdaT] = fieldw_unc2lambda(newfieldw_unc_nz);
        minusgrad = 2*integwnz.*(fieldwnz./vfilterEnz - dct_chimiupsi(iEnz) + lambda0 + lambdaT*coswT(iEnz));
    end

    function [lambda0, lambdaT] = fieldw_unc2lambda(fieldw_unc_nz)
    % The function computes the Lagrange-multiplies of the boundary
    % constraints, given an unconstrained field in the frequency domain,
    % evaluated at the omega values which participate in the optimization.
        % Computing the unconstrained field at t=0, by the DCT of the
        % driving field specrum evaluated at t=0:
        fieldt_unc0 = sqrt(2/pi)*sum(fieldw_unc_nz.*integwnz);
        % Computing the unconstrained field at t=T, by the DCT of the
        % driving field specrum evaluated at t=0:
        fieldt_uncT = sqrt(2/pi)*sum(fieldw_unc_nz.*coswT(iEnz).*integwnz);
        lambda0 = (fieldt_unc0*dctfilterE0 - fieldt_uncT*dctfilterET)/deTdctfilterE;
        lambdaT = (fieldt_uncT*dctfilterE0 - fieldt_unc0*dctfilterET)/deTdctfilterE;        
    end

    function fieldw_con = getfieldwcon(fieldw_unc_nz)
    % The function computes a constrained field spectrum, fieldw_con, with 0 boundaries in the
    % time domain, from the unconstrained field spectrum fieldw_unc.
        [lambda0, lambdaT] = fieldw_unc2lambda(fieldw_unc_nz);
        fieldw_con = fieldw_unc_nz - vfilterEnz.*(lambda0 + lambdaT*coswT(iEnz));
    end

    function get_chiihterm(allapsi)
    % The function computes the inhomogeneous term for the chi propagation
    % by the inhomogeneous Schreodinger equation.
        % The filtered evaw, transformed to the time grid and evaluated at
        % the semi-global propagation grid:
        evafil = dctIintgrid(evaw.*vfiltera, T, t_ts(1:(Nt_ts-1)))/dctfactor;
        % The inhomogeneous term at the propagation grid:
        chiihterm = -allapsi(:, allt_lasti:-1:1)*spdiags(evafil(allt_lasti:-1:1), 0, allt_lasti, allt_lasti);     
    end

end

==> anc/source_codes/OCT_HHG/OCfx_qn1.m <==
function [fieldt, fieldw, psi, evat, evaw, evmut, evmuw, relE, conv, niter, mallniterc, Jterms, maxgrad, alpha, invHess] = OCfx_qn1(psi0,...
    Vf, m, xdomain, mu_x, a0, penalnormf, Dpenalnormf, fguess, filterE, filtera, options, T, dt, Nt_ts, Nkr, tolprop)
% The function solves an OCT procedure for the optimization of HHG in one dimension, or
% other HG problems defined on a one-dimensional spatial grid. A
% quasi-Newton optimization procedure is applied.
%%% Input: %%%
% psi0: The initial state vector
% Vf: The stationary potential; a functon handle of the form @(x), where
% the input is the x grid. Alternatively, Vf can be a column vector of the
% potential values in x.
% m: The mass (in HHG, the electron mass, which is 1 in atomic units)
% xdomain: The boundaries of the x domain, where xdomain = [min_x, max_x]
% mu_x: The dipole function mu evaluated at the x grid points; a column 
% vector of the dimension of the x grid; mu_x is used in the Hamiltonian for the
% interaction term with the external field, -field(t)*mu_x. In HHG, insert 
% here the numerical x vector which its derivative decays to 0 near the 
% absorbing boundaries.
% a0: the stationary acceleration, evaluated at the x grid points; a
% column vector of the dimension of the x grid 
% penalnormf: The penalty function on the ionization; a function handle of
% the form @(sq_norm_psi), where the input is <psi(T)|psi(T)>
% Dpenalnormf: The derivative of the function represented by penalnormf; a
% function handle of the form @(sq_norm_psi), where the input is <psi(T)|psi(T)>
% fguess: The guess field function in the frequency domain; a function
% handle of the form @(w), where w is a column vector which represents the
% omega grid. Aternatively, fguess can be a column vector of the guess
% function evaluated at the omega grid points. If the guess does not
% satisfy the 0 boundary conditions of the temporal profile, the program
% constructs a constrained field with the 0 boundary conditions from the
% unconstrained field.
% filterE: The scaled filter function of the driving electric field spectrum; a
% function handle of the form @(w), where w is a column vector which
% represents the omega grid
% filtera: The filter function of the emission spectrum, represented by the
% stationary acceleration expectation spectrum; a function handle of the
% form @(w), where w is a column vector which represents the omega grid
% options: The options structure of the BFGS search procedure (see
% quasiNewton.m and default_op_qn.m); if is empty (substituted with []), the default is set by
% the procedure optionsOCqn.m, using the tol and maxNiter input parameters.
% T: The final time
% dt: The time-step
% Nt_ts: The number of Chebyshev points in the internal grid in each
% time-step, using the semi-global propagator.
% Nkr: The dimension of the Krylov approximation in the semi-global propagator
% tolprop: The tolerance parameter of the semi-global propagator
%%% Output: %%%
% fieldt: The optimized time-dependent electric field, evaluated at the
% points of the main time-grid, t = 0:dt:T (not at the intermediate 
% Chebyshev point structure of the semi-global propagation); a row vector
% fieldw: The optimized electric field in the omega domain; a row vector
% psi: The state in all time-points of the process under the influence of the optimized
% field; evaluated at the main time-grid, where the different time-points
% are represented by separate columns.
% evat: The time-dependent expectation value of the stationary
% acceleration, evaluated at the main time-grid; a row vector
% evaw: evat in the omega domain; a row vector
% evmut: The time-dependent expectation value of the dipole, defined by
% mu_x; a row vector
% evmuw: evmut in the omega domain; a row vector
% relE: The relative difference of the field from the previous iteration at the
% end of the optimization process
% conv: The convergence history, i.e. J as a function of the iteration number;
% a row vector of dimension niter+1, where the 1'st entry represents the
% guess field
% niter: The total number of iterations
% mallniterc: The mean number of semi-global iterations in the whole
% optimization process; should be close to 1 for efficiency.
% Jterms: A structure which contains the values of the different components
% of J. It has the fields: Jmax, Jenergy, Jion.
% maxgrad: The infinity norm of the gradient at the end of the optimization
% process
% alpha: The alpha parameter at the end of the optimization process (see
% quasiNewton.m)
% invHess: The inverse Hessian at the end of the optimization process

    % The number of time-points:
    Nt = T/dt;
    % The distance between adjacent points in the omega grid:
    dw = pi/T;
    % Integration weights of the boundary including omega grid:
    integw = [dw/2; ones(Nt - 1, 1)*dw; dw/2];
    % Additional factor for conversions between the time and frequency grid
    % by the DCT transformation:
    dctfactor = T/(sqrt(Nt*pi));
    % The dimension of the problem, whcih is the number of x grid points:
    Nx = length(psi0);
    % The index of the last point in the semi-global time-grid, where the
    % internal Chebyshev points are also counted:
    allt_lasti = Nt*(Nt_ts - 1) + 1;
    % Constructing the x grid:
    min_x = xdomain(1);
    max_x = xdomain(2);
    xdlength = max_x - min_x;
    dx = xdlength/Nx;
    x = (min_x:dx:(max_x - dx)).';
    % Constructing the p (momentum) grid:
    p = (0:(2*pi/xdlength):(2*pi*(1/dx - 1/xdlength))).';
    p((Nx/2 + 1):Nx) = p((Nx/2 + 1):Nx) - 2*pi/dx;
    % The kinetic energy in the p domain:
    K = p.^2/(2*m);
    % Defining the complex conjugate potential for the propagation of chi:
    if length(Vf) == 1
        % If Vf is a function handle:
        conjVf = @(x) conj(Vf(x));
    else
        % If Vf is a vector:
        conjVf = conj(Vf);
    end
    % The stationary acceleration diagonal matrix:
    a0M = spdiags(a0, 0, Nx, Nx);
    % The tolerance parameter of the propagation procedure:
    % The sum of the mean number of semi-global iterations of all 
    % propagations performed during the optimization process (required for
    % the computation of mallniterc):
    summniterc = 0;
    % The time-dependent field in the semi-global propagation grid (including the internal
    % Chebyshev points in each time-step):
    allfield = zeros(allt_lasti, 1);
    % The time-dependent stationary acceleration expectation value in the
    % semi-global propagation grid:
    allevat = zeros(allt_lasti, 1);
    % allevat filtered by the filtera function:
    evafil = zeros(allt_lasti, 1);
    % allevat in the omega domain:
    evaw = zeros(1, Nt + 1);
    % The different terms in the functional J:
    Jmax = 0;
    Jenergy = 0;
    Jion = 0;
    % The term <chi(t)|mu|psi(t)> evaluated at the semi-global propagation
    % grid:
    chimupsi = zeros(allt_lasti, 1);
    % The reversed Chebyshev points in each time-step in the [-1, 1] domain:
    tcheb = -cos(((1:Nt_ts).' - 1)*pi/(Nt_ts-1));
    % The internal Chebyshev points of each time-step in the [0, dt] domain:
    t_ts = 0.5*(tcheb+1)*dt;
    % The omega grid:
    w = (0:pi/T:pi/dt).';
    % The vector of the driving field filter-function, evaluated at w:
    vfilterE = filterE(w);
    % The indices of the w which participate in the optimization, where
    % the driving field spectrum does not attain negligible values (nz is
    % non-zero):
    iEnz = find(vfilterE>=eps*max(vfilterE));
%    [iEnz, ~, vfilterEnz] = find(vfilterE);
%    iEnz = find(vfilterE>=tolprop*max(vfilterE)/10);
    % vfilterE in the points which participate in the optimization:
    vfilterEnz = vfilterE(iEnz);
    % The integration weights of the internal grid Chebyshev points in the
    % semi-global prapagation time grid:
    igweights = chebweights(Nt_ts, 1).';
    igweights = [2*igweights(1); igweights(2:(Nt_ts - 1))];
    % The integration weights of the omega grid points which participate in
    % the optimization:
    integwnz = integw(iEnz);
    % The inverse cosine transform of the scaled filter function, evaluated
    % at t=0:
    dctfilterE0 = sqrt(2/pi)*sum(vfilterEnz.*integwnz);
    % Constructing a vector of cos(w*T) evaluated at all w values:
    coswT = ones(Nt + 1, 1);
    coswT(2:2:(Nt + 1)) = -1;
    % The inverse cosine transform of the scaled filter function, evaluated
    % at t=T:
    dctfilterET = sqrt(2/pi)*sum(vfilterEnz.*coswT(iEnz).*integwnz);
    % The determinant of the M matrix in the paper:
    deTdctfilterE  = dctfilterE0^2 - dctfilterET^2;
    % The driving field spectrum in all w:
    fieldw = zeros(Nt + 1, 1);
    if length(fguess) == 1
        % if fguess is a function handle:
        for wnzi = iEnz
            fieldw(wnzi) = fguess(w(wnzi));
        end
    else
        % if fguess is a vector:
        fieldw(iEnz) = fguess(iEnz);
    end
    % The driving field spectrum the omega values which participate in the
    % optimization:
    fieldwnz = fieldw(iEnz);
    % If the guess field doesn't satisfy the temporal boundary conditions, a new
    % guess field is constructed which satisfies the boundary conditions:
    if sqrt(2/pi)*abs(sum(fieldwnz.*integwnz)) > tolprop*1e-2 || sqrt(2/pi)*abs(sum(fieldwnz.*coswT(iEnz).*integwnz)) > tolprop*1e-2
        fieldwnz = getfieldwcon(fieldwnz);
    end
    % The filter function of the stationary acceleration expectation,
    % evaluated at the w grid points:
    vfiltera = filtera(w);
    % psi at the semi-global propagation grid:
    allpsi = zeros(Nx, allt_lasti);
    % a*psi at the semi-global propagation grid, where a is the stationay
    % acceleration operator:
    allapsi = zeros(Nx, allt_lasti);
    % The inhomogeneous term in the inhomogeneous Schreodinger equation for
    % the chi propagation:
    chiihterm = zeros(Nx, allt_lasti);
    % nprop counts the number of propagations:
    nprop = 0;
    if isempty(options)
        % Setting the default options:
        options = optionsOCqn(1e-4, 1e3);
    end
    if isempty(options.invHess0)
        % Initializing the approximated Hessian to the default: 
        options.invHess0 = diag(vfilterEnz./(2*integwnz));
    end
    if options.maxNiter > 0
        % Performing an optimization process of fieldwnz:
        [fieldwnz, ~, minusgrad, niter, ~, ~, dif_fieldw, minus_conv, alpha, invHess] = quasiNewton(@Jeval, fieldwnz, options);
    else
        % If options.maxNiter == 0, the program returns the output variables
        % for a given field:
        [minus_conv, minusgrad] = Jeval(fieldwnz);
        niter = 0;
        dif_fieldw = 0;
        alpha = [];
        invHess = options.invHess0;
    end
    % Preparing the output variables:
    fieldw = fieldw.';
    maxgrad = max(abs(minusgrad));
    conv = -minus_conv;
    relE = norm(dif_fieldw)/norm(fieldwnz);
    niter
    nprop
    psi = allpsi(:, 1:(Nt_ts - 1):allt_lasti);
    fieldt = allfield(1:(Nt_ts - 1):allt_lasti).';
    evat = allevat(1:(Nt_ts - 1):allt_lasti).';
    allevmut = real(evmiu(allpsi, mu_x));
    evmut = allevmut(1:(Nt_ts - 1):allt_lasti);
    evmuw = dctIfrom_ig_sym1(allevmut, T, t_ts(1:(Nt_ts - 1)).', igweights.')*dctfactor;
    mallniterc = summniterc/nprop;
    Jterms.Jmax = Jmax;
    Jterms.Jenergy = Jenergy;
    Jterms.Jion = Jion;
    beep
    
    %%% Nested functions: %%%
    
    function [minusJ, minusgrad] = Jeval(fieldwnz)
    % The optimization function
    % Input:
    % fieldwnz: The driving field spectrum at the omega points which
    % participate in the optimization
    % Output:
    % minusJ: The objective of the optimization, which is -J
    % minusgrad: The gradient of the optimization, which is minus the
    % gradient of J w.r.t. fieldwnz
        fieldw(iEnz) = fieldwnz;
        % Obtaining the the temporal driving field from its spectrum,
        % evaluated at the semi-global propagation grid:
        allfield = dctIintgrid1(fieldw, T, t_ts(1:(Nt_ts-1)))/dctfactor;
        % The forward propagation of psi:
        [allpsi, ~, mniterc] = solveOCkr(@ihfieldmiux, K, Vf, x, psi0, [0 T], Nt, Nt_ts, Nkr, tolprop, allfield.', mu_x);
        summniterc = summniterc + mniterc;
        % Computing the stationary acceleration expectation at the semi-global
        % propagation grid, for the chi propagation:
        allapsi = a0M*allpsi;
        % The time-dependent part of the acceleration operator is omitted,
        % since it contributes low frequencies only. This just increases the
        % background of the signal, and does not contain any interesting
        % information.
        for allti = 1:allt_lasti
        % The values of the expectation value are supposed to be real:
            allevat(allti) = real(allpsi(:, allti)'*allapsi(:, allti));
        end
        % The spectrum of the stationary acceleration expectation is
        % computed utilizing the data in the whole propagation grid:
        evaw = dctIfrom_ig_sym1(allevat, T, t_ts(1:(Nt_ts - 1)), igweights)*dctfactor;
        % Obtaining chiihterm (the inhomogeneous term for the chi
        % propagation):
        get_chiihterm(allapsi);
        psiT = allpsi(:, allt_lasti);
        % The square norm of psi at t=T, for the computation of J:
        sq_norm_psiT = psiT'*psiT;
        % The final condition for the chi backward propagation:
        chiT = Dpenalnormf(sq_norm_psiT)*psiT;
        % The backward propagation of chi:
        [allchi, ~, mniterc] = solveOCkr(@ihalltchimiux, K, conjVf, x, chiT, [T 0], Nt, Nt_ts, Nkr, tolprop,...
            allfield(allt_lasti:-1:1).', mu_x, chiihterm);
        summniterc = summniterc + mniterc;
        nprop = nprop + 2;
        % Computing the objective -J:
        Jmax_fun = 0.5*evaw.^2.*vfiltera.*integw;
        Jmax = sum(Jmax_fun);
        Jenergy_fun = -(fieldwnz.^2./vfilterEnz).*integwnz;
        Jenergy = sum(Jenergy_fun);
        Jion = penalnormf(sq_norm_psiT);
        minusJ = -(Jmax + Jenergy + Jion);
        % Computing the -gradient.
        %  Obtaining <chi(t)|mu|psi(t)> at the propagation grid:
        for allti = 1:allt_lasti
            chimupsi(allti) = -imag(allchi(:, allt_lasti - allti + 1)'*(mu_x.*allpsi(:, allti)));
        end
        % Computing chimupsi transformed to the frequency domain,
        % utilizing the data in the entire propagation grid:
        dct_chimupsi = dctfactor*dctIfrom_ig_sym1(chimupsi, T, t_ts(1:(Nt_ts - 1)), igweights);
        % The unconstrained fieldw:
        newfieldw_unc_nz = dct_chimupsi(iEnz).*vfilterEnz;
        % Computing the Lagrange-multiplies of the temporal boundary
        % constraints from the unconstrained field:
        [lambda0, lambdaT] = fieldw_unc2lambda(newfieldw_unc_nz);
        minusgrad = 2*integwnz.*(fieldwnz./vfilterEnz - dct_chimupsi(iEnz) + lambda0 + lambdaT*coswT(iEnz));
    end

    function [lambda0, lambdaT] = fieldw_unc2lambda(fieldw_unc_nz)
    % The function computes the Lagrange-multiplies of the boundary
    % constraints, given an unconstrained field in the frequency domain,
    % evaluated at the omega values which participate in the optimization.
        % Computing the unconstrained field at t=0, by the DCT of the
        % driving field specrum evaluated at t=0:
        fieldt_unc0 = sqrt(2/pi)*sum(fieldw_unc_nz.*integwnz);
        % Computing the unconstrained field at t=T, by the DCT of the
        % driving field specrum evaluated at t=0:
        fieldt_uncT = sqrt(2/pi)*sum(fieldw_unc_nz.*coswT(iEnz).*integwnz);
        lambda0 = (fieldt_unc0*dctfilterE0 - fieldt_uncT*dctfilterET)/deTdctfilterE;
        lambdaT = (fieldt_uncT*dctfilterE0 - fieldt_unc0*dctfilterET)/deTdctfilterE;        
    end

    function fieldw_con = getfieldwcon(fieldw_unc_nz)
    % The function computes a constrained field spectrum, fieldw_con, with 0 boundaries in the
    % time domain, from the unconstrained field spectrum fieldw_unc.
        [lambda0, lambdaT] = fieldw_unc2lambda(fieldw_unc_nz);
        fieldw_con = fieldw_unc_nz - vfilterEnz.*(lambda0 + lambdaT*coswT(iEnz));
    end

    function get_chiihterm(allapsi)
    % The function computes the inhomogeneous term for the chi propagation
    % by the inhomogeneous Schreodinger equation.
        % The filtered evaw, transformed to the time grid and evaluated at
        % the semi-global propagation grid:
        evafil = dctIintgrid1(evaw.*vfiltera, T, t_ts(1:(Nt_ts-1)))/dctfactor;
        % The inhomogeneous term at the propagation grid:
        chiihterm = -allapsi(:, allt_lasti:-1:1)*spdiags(evafil(allt_lasti:-1:1), 0, allt_lasti, allt_lasti);     
    end

end

==> anc/source_codes/OCT_HHG/example_OCfx_qn1.m <==
load coulomb_optV240
options = optionsOCqn(1e-4, 1e3);
options.f_max_alpha = get_f_max_alphaOCf(0.15, 0.2, 1e3, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)));
[fieldt13, fieldw13, psi13, evat13, evaw13, evmut13, evmuw13, relE13, conv13, niter13, mallniterc13, Jterms13, maxgrad13, alpha13, invHess13] = OCfx_qn1(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, @(w) 5*exp(-(w-0.06).^2/(2*0.01^2)).*sin((w-0.06)*pi/0.015), @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.78).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-7);
[fieldt13a, fieldw13a, psi13a, evat13a, evaw13a, evmut13a, evmuw13a, relE13a, conv13a, niter13a, mallniterc13a, Jterms13a, maxgrad13a, alpha13a, invHess13a] = OCfx_qn1(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, fieldw13, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.78).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-7);


==> anc/source_codes/OCT_HHG/get_output_params.m <==
load coulomb_optV240
load fieldw_results
options0.invHess0 = [];
options0.maxNiter = 0;
[fieldt13a, ~, psi13a, evat13a, evaw13a, evmut13a, evmuw13a, ~, J13a, ~, mallniterc13a, Jterms13a, maxgrad13a, ~, ~] = OCfx_qn1(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, fieldw13a, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.78).^2/(2*0.01^2)), options0, 1e3, 0.2, 7, 7, 1e-7);
[fieldt14a, ~, psi14a, evat14a, evaw14a, evmut14a, evmuw14a, ~, J14a, ~, mallniterc14a, Jterms14a, maxgrad14a, ~, ~] = OCfx_qn1(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, fieldw14a, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.84).^2/(2*0.01^2)), options0, 1e3, 0.2, 7, 7, 1e-7);
[fieldt15a, ~, psi15a, evat15a, evaw15a, evmut15a, evmuw15a, ~, J15a, ~, mallniterc15a, Jterms15a, maxgrad15a, ~, ~] = OCfx_qn1(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, fieldw15a, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.9).^2/(2*0.01^2)), options0, 1e3, 0.2, 7, 7, 1e-7);
[fieldt17, ~, psi17, evat17, evaw17, evmut17, evmuw17, ~, J17, ~, mallniterc17, Jterms17, maxgrad17, ~, ~] = OCfx_qn1(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, fieldw17, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-1.02).^2/(2*0.01^2)), options0, 1e3, 0.2, 7, 7, 1e-7);


==> anc/source_codes/OCT_HHG/harmonic13.m <==
load coulomb_optV240
options = optionsOCqn(1e-4, 1e3);
options.f_max_alpha = get_f_max_alphaOCf(0.15, 0.2, 1e3, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)));
[fieldt13, fieldw13, psi13, evat13, evaw13, evmut13, evmuw13, relE13, conv13, niter13, mallniterc13, J113, maxgrad13, alpha13, invHess13] = OCfx_qn(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, @(w) 5*exp(-(w-0.06).^2/(2*0.01^2)).*sin((w-0.06)*pi/0.015), @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.78).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-4, 1e3);
% Reset of the Hessian approximation after the optimization gets stuck:
[fieldt13a, fieldw13a, psi13a, evat13a, evaw13a, evmut13a, evmuw13a, relE13a, conv13a, niter13a, mallniterc13a, J113a, maxgrad13a, alpha13a, invHess13a] = OCfx_qn(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, fieldw13, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.78).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-4, 1e3);


==> anc/source_codes/OCT_HHG/harmonic14.m <==
load coulomb_optV240
options = optionsOCqn(1e-4, 1e3);
options.f_max_alpha = get_f_max_alphaOCf(0.15, 0.2, 1e3, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)));
[fieldt14, fieldw14, psi14, evat14, evaw14, evmut14, evmuw14, relE14, conv14, niter14, mallniterc14, J114, maxgrad14, alpha14, invHess14] = OCfx_qn(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, @(w) 5*exp(-(w-0.06).^2/(2*0.01^2)).*sin((w-0.06)*pi/0.015), @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.84).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-4, 1e3);
% Reset of the Hessian approximation after the optimization gets stuck:
[fieldt14a, fieldw14a, psi14a, evat14a, evaw14a, evmut14a, evmuw14a, relE14a, conv14a, niter14a, mallniterc14a, J114a, maxgrad14a, alpha14a, invHess14a] = OCfx_qn(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, fieldw14, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.84).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-4, 1e3);


==> anc/source_codes/OCT_HHG/harmonic15.m <==
load coulomb_optV240
options = optionsOCqn(1e-4, 1e3);
options.f_max_alpha = get_f_max_alphaOCf(0.15, 0.2, 1e3, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)));
[fieldt15, fieldw15, psi15, evat15, evaw15, evmut15, evmiuw15, relE15, conv15, niter15, mallniterc15, J115, maxgrad15, alpha15, invHess15] = OCfx_qn(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, @(w) 5*exp(-(w-0.06).^2/(2*0.01^2)).*sin((w-0.06)*pi/0.015), @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.9).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-4, 1e3);
% Reset of the Hessian approximation after the optimization gets stuck:
[fieldt15a, fieldw15a, psi15a, evat15a, evaw15a, evmut15a, evmuw15a, relE15a, conv15a, niter15a, mallniterc15a, J115a, maxgrad15a, alpha15a, invHess15a] = OCfx_qn(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, fieldw15, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.9).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-4, 1e3);


==> anc/source_codes/OCT_HHG/harmonic17.m <==
load coulomb_optV240
options = optionsOCqn(1e-4, 1e3);
options.f_max_alpha = get_f_max_alphaOCf(0.15, 0.2, 1e3, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)));
[fieldt17, fieldw17, psi17, evat17, evaw17, evmut17, evmuw17, relE17, conv17, niter17, mallniterc17, J117, maxgrad17, alpha17, invHess17] = OCfx_qn(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, @(w) 5*exp(-(w-0.06).^2/(2*0.01^2)).*sin((w-0.06)*pi/0.015), @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-1.02).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-4, 1e3);


==> anc/source_codes/OCT_HHG/test_OCfx_qn1.m <==
load coulomb_optV240
options = optionsOCqn(1e-4, 1e3);
options.f_max_alpha = get_f_max_alphaOCf(0.15, 0.2, 1e3, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)));
[fieldt13, fieldw13, psi13, evat13, evaw13, evmut13, evmuw13, relE13, conv13, niter13, mallniterc13, Jterms13, maxgrad13, alpha13, invHess13] = OCfx_qn1(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, @(w) 5*exp(-(w-0.06).^2/(2*0.01^2)).*sin((w-0.06)*pi/0.015), @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.78).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-7);
[fieldt13a, fieldw13a, psi13a, evat13a, evaw13a, evmut13a, evmuw13a, relE13a, conv13a, niter13a, mallniterc13a, Jterms13a, maxgrad13a, alpha13a, invHess13a] = OCfx_qn1(fi0240, Vabs240, 1, [-240 240], xabs240, -x240./(1 + x240.^2).^(3/2), @(x) 0.01*0.5*(tanh(50*(x-0.9)) - tanh(5)), @(x) 0.01*0.5*50*sech(50*(x-0.9))^2, fieldw13, @(w) 5e5*exp(-(w-0.06).^2/(2*0.01^2)), @(w) exp(-(w-0.78).^2/(2*0.01^2)), options, 1e3, 0.2, 7, 7, 1e-7);


==> anc/source_codes/README.txt <==
The content of the folder
--------------------------
The folder contains the MATLAB source codes of the paper:
"Optimization of high-order harmonic generation by optimal control theory: Ascending a functional landscape in extreme conditions".
Detailed comments have been inserted into the codes.



The content of the subfolder OCT_HHG
-------------------------------------
The subfolder contains the main procedures which solve the OCT problems.

The following script files generate the results presented in the paper (the "main" programs in other computer languages):
harmonic13.m, harmonic14.m, harmonic15.m, harmonic17.m.

The computation was performed by the program OCfx_qn.m.

The folder contains also a slightly improved version, OCfx_qn1.m. This program unnecessarily converges to the same results.
The reason is that the optimization path in the current type of problems is extremely sensitive to roundoff errors,
even as tiny as the order of the machine precision. As a result, the two codes may converge to a different local maximum,
even though the computational process is nearly the same.

The script file example_OCfx_qn1.m demonstrates the application of OCfx_qn1.m for one of the problems.

The data file fieldw_results.mat contains the optimized fields in the frequency domain. The other output variables
of OCfx_qn1.m can be generated from the optimal fields by the script file get_output_params.m, without performing
the full optimization process.


The content of the subfolder quasiNewton
-----------------------------------------
The subfolder contains the optimization procedures of the BFGS method.

The quasi-Newton process is performed by the program quasiNewton.m. One of the input variables is a structure "options",
which contains the details of the optimization process, determined by the user. A detailed explanation of the different fields
in this structure is available in the procedure default_op_qn.m, which generates a default structure for general optimization
problems. This procedure is not used in the present case, but rather another procedure which generates the defaults for OCT
problems, optionsOCqn.m.


The content of the subfolder propagator
----------------------------------------
The folder contains the procedures which implement the propagation by the semi-global propagator (Refs. [55], [56] in the current
paper) in the context of OCT problems. The Arnoldi approach is employed for the computation of the function of matrix.

The program solveOCkr.m contains the skeleton of the propagation procedure.


The content of the subfolder absorbing_potential
-------------------------------------------------
The subfolder contains data files with the absorbing potential and other data required for the propagation.

coulomb_optV240.mat is a data file which contains the required unperturbed potential (Vabs240), the grid (x240),
kinetic energy vector in the p domain (K240), the ground state (fi0240), and the dipole moment which decays to zero slope at
the absorbing boundaries (xabs240). All these are required for the definition of the propagation and optimization problems. It
contains also some additional data.

Vabs.mat is a data file which contains the optimized complex absorbing potential. This potential was added at the boundaries of
the variable V0240 from coulomb_optV240.mat for the generation of the variable Vabs240 from coulomb_optV240.mat.


The content of the subfolder spectral_tools
--------------------------------------------
This subfolder contains the required spectral tools which participate in the computational process, and related programs.
Most of these tools are required only in the context of the present propagation method for ideal efficiency and precision,
and not for other propagation methods.


Don't forget to add the folder and the subfolders to the MATLAB path before running the programs.

Do not hesitate to contact me if required.

Ido Schaefer


==> anc/source_codes/evmiu.m <==
function mmiu = evmiu(psi, x, q)
    Nt = size(psi, 2);
    mmiu = zeros(1, Nt);
    for ti = 1:Nt
        mmiu(ti) = psi(:, ti)'*(x.*psi(:, ti));
    end
    if nargin>2
        mmiu = mmiu*q;
    end
end

==> anc/source_codes/propagator/Hpsi.m <==
function result = Hpsi(K, V, psi)
% The result is the operation of the Hamiltonian on the wave function
% psi.
% V is the potential energy. It's a vector in the x domain.
% K is the kinetic energy vector in the p domain. It has to be computed in the
% following way:
%     p = (0:(2*pi/xdlength):(2*pi*(1/dx - 1/xdlength))).';
%     p((Nx/2 + 1):Nx) = p((Nx/2 + 1):Nx) - 2*pi/dx;
%     K = p.^2/2;
%(Look in RKSE2)
    result = ifft(K.*fft(psi)) + V.*psi;
end

==> anc/source_codes/propagator/divdif.m <==
function [polcoef, diagonal] = divdif(z, fz)
% The function computes the divided difference coefficients for a Newton interpolation.
% The routine is based on a divided difference table, where each
% coefficient is given by the last term of a new diagonal in the table.
% The program applies also for an interpolated function which returns a vector.
% Input:
% z: A vector which contains the sampling points
% fz: The function values at z. Different sampling points are represented
% by different columns.
% Output:
% polcoef: The coefficients of the Newton basis polynomials for the Newton
% interpolation. The coefficints for the different Newton basis polynomials
% are represented by different columns.
% diagonal: The last diagonal, for continuing the process to higher orders,
% if necessary.

    [dim, Npoints] = size(fz);
    polcoef = zeros(dim, Npoints);
    diagonal = zeros(dim, Npoints);
    polcoef(:, 1) = fz(:, 1);
    diagonal(:, 1) = fz(:, 1);
    % coefi indexes the Newton interpolation coefficients.
    % dtermi indexes the terms of the new diagonal in the divided difference
    % table. dtermi coincides with the index of the sampling point with the lowest
    % index of the divided difference. For example, the index of f[z(2), z(3), z(4)]
    % is dtermi = 2.
    for coefi = 2:Npoints
        diagonal(:, coefi) = fz(:, coefi);
        for dtermi = coefi-1:-1:1
            % diagonal(:, dtermi) belongs to the previous diagonal.
            % diagonal(:, dtermi + 1) belongs to the new diagonal.
            diagonal(:, dtermi) = (diagonal(:, dtermi + 1) - diagonal(:, dtermi))./(z(coefi) - z(dtermi));
        end
        polcoef(:, coefi) = diagonal(:, 1);
    end
end

==> anc/source_codes/propagator/ihalltchimiux.m <==
function [Fi, Vts, field] = ihalltchimiux(psi, x, tsi, Vvec, allfield, miux, ihterm)
    [Nx, Nt_ts] = size(psi);
    Fi = zeros(Nx, Nt_ts);
    tmidi = round(Nt_ts/2);
    Vtts = -miux*allfield((tsi-1)*(Nt_ts - 1) + (1:Nt_ts));
    field = allfield((tsi-1)*(Nt_ts - 1) + 1);
    Vhalfv = Vtts(:, tmidi);
    Vts = Vvec + Vhalfv;
    % Calculation of the inhomogeneous fi vectors:
    for ti = 1:Nt_ts
        Fi(:, ti) = -1i*(Vtts(:, ti) - Vhalfv).*psi(:, ti) + ihterm(:, (tsi-1)*(Nt_ts - 1) + ti);
    end    
end

==> anc/source_codes/propagator/ihfieldmiux.m <==
function [Fi, Vts, field] = ihfieldmiux(psi, x, tsi, Vvec, allfield, miux)
    [Nx, Nt_ts] = size(psi);
    Fi = zeros(Nx, Nt_ts);
    tmidi = round(Nt_ts/2);
    Vtts = -miux*allfield((tsi-1)*(Nt_ts - 1) + (1:Nt_ts));
    field = allfield((tsi-1)*(Nt_ts - 1) + 1);
    Vhalfv = Vtts(:, tmidi);
    Vts = Vvec + Vhalfv;
    % Calculation of the inhomogeneous fi vectors:
    for ti = 1:Nt_ts
        Fi(:, ti) = -1i*(Vtts(:, ti) - Vhalfv).*psi(:, ti);
    end    
end

==> anc/source_codes/propagator/r2Taylor4.m <==
function Q = r2Taylor4(x, Dsize)
% The coefficients contain the 1/n! factor.
% The domain is of size 4 (capacity 1).
% Dsize: size of the domain.
    Dfactor = 4/Dsize;
    NC = length(x);
    Q = zeros(NC);
    % First row:
    Q(1, 1) = 1;
    % All the rest of the rows:
    for ri = 2:NC
        Q(ri, 1) = -Dfactor*x(ri - 1)*Q(ri - 1, 1);
        for Taylori = 2:ri-1
            Q(ri, Taylori) = (Q(ri - 1, Taylori - 1) - x(ri - 1)*Q(ri - 1, Taylori))*Dfactor;
        end
        Q(ri, ri) = Q(ri - 1, ri - 1)*Dfactor;
    end
end

==> anc/source_codes/propagator/solveOCkr.m <==
function [U, field, mniter, matvecs] = solveOCkr(ihfun, K, V, x, ui, tdomain, Nts, Nt_ts, Nkr, tol, varargin)
% The program solves Schreodinger equation for a time dependent Hamiltonian,
% for an optimal control problem.
% It is based on Hillel Tal-Ezer's semi-global propagator.
% The function of matrix is computed by the Arnoldi approach.
% Input:
% K: the p diagonal element of the unperturbed Hamiltonian (kinetic
% energy).
% V: the time-independent potential. It's a function handle of the form:
% @(x). It is possible to insert the vector of the potential itself instead.
% Vtfun: A function handle of the form: @(u, x, t, more arguments). Returns
% the x vector of the time dependent, nonlinear perturbation: Vt(u, x, t).
% ihfun: a function. It computes the inhomogeneous vectors, from the
% potential energy and the wave function in the sampling points.
% ui: the initial state vector.
% x: the x grid
% tdomain: the time interval of the propagation: [ti tf]
% Nts: the number of time steps. 
% Nt_ts: the number of interior Chebyshev time points in the time step, used during
% the computational process.
% Nkr: the number of vectors in the Krylov space, for coputation of the
% function of operator.
% tol: the desired tolerance of the convergence.
% Output:
% U: contains the solution in the points: ti:((tf - ti)/Nts):tf, in different columns.
% mniter: the mean number of iteration for a time step; should be close to
% 1 for ideal efficiency of the algorithm.
% matvecs: the number of Hamiltonian operations.
%%%% Important remark: This is an old version of the propagator. A newer
%%%% version with some improvements is available online as supplementary material for the paper:
%%%% "Semi-global approach for propagation of the time-dependent
%%%% Schreodinger equation for time-dependent and nonlinear problems".
%%%% The adjustment of the newer version to OCT problems is straitforward,
%%%% but cumbersome. This is still in my "to-do" list (on 28.1.20).
    tinit = tdomain(1);
    tf = tdomain(2);
    % The length of the time interval of the whole propagation(can be negative):
    T = tf - tinit;
    % The length of the time step interval:
    Tts = T/Nts;
    Nx = length(ui);
    if length(V) == 1
    % If V is a function handle:    
        Vvec = V(x);
    else
    % If V is a vector:
        Vvec = V;
    end
    U = zeros(Nx, Nts*(Nt_ts - 1) + 1);
    field = zeros(1, Nts);
    U(:, 1) = ui;
    v0kr = zeros(Nkr, 1);
    v0Dbase = zeros(Nkr, 1);
    % The Chebyshev points for expansion in time, in the domain in which the Chebyshev expansion
    % is defined: [-1 1]
    tcheb = -cos(((1:Nt_ts) - 1)*pi/(Nt_ts-1));
    % The Chebyshev points for expansion in time, in the domain of the time
    % variable (changing of variables):
    t_ts = 0.5*(tcheb+1)*Tts;
    % The interior time points of the current time step for interpolation,
    % and the next time step for extrapolation:
    t_2ts = [t_ts.'; Tts + t_ts(2:Nt_ts).'].';
    Vkr = zeros(Nx, Nkr + 1);
    Hkr = zeros(Nkr + 1, Nkr);
    P = zeros(Nkr, Nkr);
    D = zeros(Nkr, Nkr);
    % Computing the matrix of the Taylor polynomials in time.
    % timeMts contains the points in the current time step, and timeMnext
    % contains the points in the next time step:
    [timeMts, timeMnext] = maketM(t_2ts(2:end), Nt_ts);
    % Computing the coefficients of the transformation from the Newton
    % interpolation polynomial terms, to a Taylor like form:
    Cr2t = r2Taylor4(t_ts, Tts);
    % The solution in the interior points in the time step.
    % Every column represents an interior time point in the time step:
    Unew = zeros(Nx, Nt_ts);
    % The v_vecs vectors are defined in a recursive way, and contain information about
    % the time dependence of the s_ext vectors:
    v_vecs = zeros(Nx, Nt_ts+1);
    v_vecs(:, 1) = ui;
    % The 0'th order approximation is the first guess, for the first time step.
    % Every column represents an interior time point in the time step:
    Uguess = guess_ts1(ui, Nt_ts);
    allniter = 0;
    Niter = 100;
    for tsi = 1:Nts
%         % The time, represented by the interior time points:
%         t = tinit + Tts*(tsi - 1) + t_ts;
        % The first guess for the iterative process, for the convergence of the u
        % values. Every column represents an interior time point in the time step:
        Ulast = Uguess;
        Unew(:, 1) = Ulast(:, 1);
        % Starting an iterative process, until convergence:
        niter = 0;
        reldif = tol + 1;
        while (reldif>tol && niter<Niter)
            % Calculation of the inhomogeneous s_ext vectors:
            [s_ext, Vts, field(tsi)] = ihfun(Ulast, x, tsi, Vvec, varargin{:});
            % Calculation of the coefficients of the form of Taylor
            % expansion, from the coefficients of the Newton
            % interpolation in the points t_ts.
            % The divided differences are computed by the function divdif.
            % For numerical stability, we have to transform the time points
            % in the time step, to points in an interval of length 4:
            Cnewton = divdif(t_ts*4/Tts, s_ext);
            % Calculating the Taylor like coefficients:
            Ctaylor = zeros(Nx, Nt_ts);
            Ctaylor(:, 1) = Cnewton(:, 1);
            for Newtoni = 2:Nt_ts
                Ctaylor(:, 1:Newtoni) = Ctaylor(:, 1:Newtoni) + Cnewton(:, Newtoni)*Cr2t(Newtoni, 1:Newtoni);
            end
            % Calculation of the v_vecs vectors:
            for polyi = 2:(Nt_ts+1)
                v_vecs(:, polyi) = (-1i*Hpsi(K, Vts ,v_vecs(:, polyi-1)) + Ctaylor(:, polyi-1))/(polyi - 1);
            end
            eigE = get_eigE;
            % Calculation of the wave function in all the time points
            % within the time step:
            Unew(:, 2:Nt_ts) = UfromLamb(timeMts, t_ts(2:Nt_ts));
            % To check the convergence of u:
            reldif = norm(Unew(:, Nt_ts) - Ulast(:, Nt_ts))/norm(Ulast(:, Nt_ts));
            Ulast = Unew;
            niter = niter + 1;
        end
        if niter == Niter
            display('The program has failed to achieve the desired tolerance.')
            % In such a case, change Nts, Nt_ts and/or Nkr.
        end
        allniter = allniter + niter;
        U(:, ((tsi - 1)*(Nt_ts - 1) + 2):(tsi*(Nt_ts - 1) + 1)) = Unew(:, 2:Nt_ts);
        % The new guess is an extrapolation from the points within the
        % previous time step:
        Uguess(:, 1) = Unew(:, Nt_ts);
        Uguess(:, 2:Nt_ts) = UfromLamb(timeMnext, t_2ts((Nt_ts + 1):(2*Nt_ts - 1)));
        v_vecs(:, 1) = U(:, tsi*(Nt_ts - 1) + 1);
        if ~isfinite(U(1, tsi*(Nt_ts - 1) + 1))
            % It means the solution diverges.
            % In such a case, change Nts, Nt_ts and/or Ncheb.
            display('Error.');
            return
        end
    end    
    mniter = allniter/Nts;
    matvecs = allniter*(Nt_ts + Nkr);
    
    %%% Nested functions: %%%
    
    function eigE = get_eigE
        createHkr(v_vecs(:, Nt_ts + 1));
%         %%% Debug:
%         if ~min(min(isfinite(Hkr)))
%             keyboard
%         end
%         %%% End of debug 
        [P, D] = eig(Hkr(1:Nkr, :));
        v0kr(1) = norm(v_vecs(:, Nt_ts + 1));
        v0Dbase = P\v0kr;
        eigE = diag(D);
    end

    function U = UfromLamb(timeM, t_vec)
        U = v_vecs(:, 1:(end-1))*timeM + Vkr(:, 1:Nkr)*P*spdiags(v0Dbase, 0, Nkr, Nkr)*f_fun(eigE, t_vec, Nt_ts, tol); 
    end

    function createHkr(v0)
        Vkr(:, 1) = v0/norm(v0);
        for vj = 1:Nkr
            Vkr(:, vj+1) = ifft(K.*fft(Vkr(:, vj))) + Vts.*Vkr(:, vj);
            for vi = 1:vj
                Hkr(vi, vj) = Vkr(:, vi)'*Vkr(:, vj+1);
                Vkr(:, vj+1) = Vkr(:, vj+1) - Hkr(vi, vj)*Vkr(:, vi);
            end
            Hkr(vj+1, vj) = norm(Vkr(:, vj+1));
            Vkr(:, vj+1) = Vkr(:, vj+1)/Hkr(vj+1, vj);
        end
    end

end

%%% Sub functions: %%%

function result = f_fun(z, t, Nt_ts, tol)
% The function f(-1i*z, t):
    persistent factorialNt_ts
    if isempty(factorialNt_ts)
        % This is in order to avoid the repeated computation by the
        % factorial procedure, which is time-consuming:
        factorialNt_ts = factorial(Nt_ts);
    end
    Nt = length(t);
    Nz = length(z);
    minus_izt = -1i*z*t;
    % Condition for estimating if f_fun(z, t) should be computed directly or by
    % a "tail" of a Taylor expansion:
    is_big = factorialNt_ts*eps./abs(minus_izt.^(Nt_ts)) < tol;
    result = ones(Nz, Nt);
    % First, we compute f(-1i*z, t)/(t^Nt_ts), which is a function of zt.
    % A direct computation for large arguments:
    result(is_big) = exp(minus_izt(is_big));
    for polyi = 1:Nt_ts
        result(is_big) = polyi*(result(is_big) - 1)./minus_izt(is_big);
    end
    % Computation by a Taylor form for small arguments:
    is_not_converged = ~is_big;
    term = double(is_not_converged);
    polydeg = 1;
    while max(max(is_not_converged))
        term(is_not_converged) = minus_izt(is_not_converged).*term(is_not_converged)/(polydeg + Nt_ts);
        result(is_not_converged) = result(is_not_converged) + term(is_not_converged);
        polydeg = polydeg + 1;
        is_not_converged(is_not_converged) = abs(term(is_not_converged))./abs(result(is_not_converged)) > eps;
    end
    % Obtaining the required function f(-1i*z, t):
    result = result.*((ones(Nz, 1)*t).^Nt_ts);
end

function [timeMts, timeMnext] = maketM(t_2ts, Nt_ts)
% Computation of the matrix timeM, of time Taylor polynomials.
% timeM(i, j) = t_2ts(j)^(i - 1)
    Nt_2ts = 2*Nt_ts - 2;
    timeM = zeros(Nt_ts, Nt_2ts);
    timeM(1, :) = ones(1, Nt_2ts);
    for vi = 2:Nt_ts
        timeM(vi, :) = t_2ts.*timeM(vi - 1, :);
    end
    timeMts = timeM(:, 1:(Nt_ts - 1));
    timeMnext = timeM(:, Nt_ts:Nt_2ts);    
end

function Uguess = guess_ts1(ui, Nt_ts)
    Uguess = ui*ones(1, Nt_ts);
end

==> anc/source_codes/quasiNewton/HessianBFGS.m <==
function invHess_new = HessianBFGS(invHess, dx, dgrad)
% The function computes the updated inverse Hessian in the BFGS method.
% invHess: The previous inverse Hessian
% dx: The difference of the new solution vector from the old one (delta in Fletcher)
% dgrad: The difference of the new gradient vector from the old one (g in Fletcher)
    dx_dot_dgrad = dx.'*dgrad;
    invHess_dgrad = invHess*dgrad;
    dx_scaledT = dx.'/dx_dot_dgrad;
    invHess_dgrad_dxsT = invHess_dgrad*dx_scaledT;
    invHess_new = invHess + ((1 + (dgrad.'*invHess_dgrad)/dx_dot_dgrad)*(dx*dx_scaledT) - (invHess_dgrad_dxsT + invHess_dgrad_dxsT.'));    
end

==> anc/source_codes/quasiNewton/alpha_maxOCf.m <==
function max_alpha = alpha_maxOCf(fieldwnz0, direction, max_fieldt, Nt, iEnz, T)
% Intended for problems with restriction of the frequency domain of the control field 
% (the OCf_qn programs). 
% The function returns the maximal allowed alpha value for the line-search
% procedure line_search1, for a given maximal allowed value of the 
% magnitude of the control field in the time domain. It is possible to set a uniform
% value for all the transformed x (the infinity norm of the dctI of x), or to specify the
% value for each of the components of the transformed x.
% fieldwnz0: The initial point of the search, i.e. the solution from the previous
% iteration
% direction: The direction of search
% max_fieldt: The value of the maximal allowed magnitude of the field in 
% the time domain; if all the time-points are restricted to a uniform maximal
% magnitude, max_fieldt may be a positive scalar. If there are different maximal
% magnitudes for the different time-points, max_dctx is a vector of
% dimension (Nt + 1).
% Nt: The number of time-points
% iEnz: The indices of non-zero field in the frequency domain (see  the
% OCf_qn programs).
% T: The final time
    direction_with0 = zeros(Nt + 1, 1);
    direction_with0(iEnz) = direction;
    dct_direction = dctI(direction_with0)*sqrt(Nt*pi)/T;
    fieldw0 = zeros(Nt + 1, 1);
    fieldw0(iEnz) = fieldwnz0;
    dct_x0 = dctI(fieldw0)*sqrt(Nt*pi)/T;
    max_alpha = min((max_fieldt - sign(dct_direction).*dct_x0)./abs(dct_direction));
end

==> anc/source_codes/quasiNewton/default_op_qn.m <==
function options = default_op_qn
% The function generates the default options structure for the quasiNewton
% procedure.
%   If an initial Hessian is provided, substitute it in the field
%   invHess0 (the default is the identity matrix):
    options.invHess0 = [];
%   The externalHessian field is a boolean. It indicates whether the inverse Hessian 
%   is provided by the user as a function of x (true), or estimated
%   iteratively by quasi-Newton methods without any previous knwledge (false).
    options.externalHessian = false;
%   The field finvHess is a function handle which computes the inverse
%   Hessian.
%   If options.externalHessian==true, then the input is the x vector
%   values.
%   If options.externalHessian==false, then the input is of the following
%   form: @(invHess, dx, dgrad), where the input variables are defined in the program
%   HessianBFGS.m.
    options.finvHess = @HessianBFGS;
%   The field f_termination is a function handle which determines the
%   termination condition of the optimization process. The input variables
%   have to be the same as those defined in the default termination
%   function (see terminate_reldif.m for the definition of the input variables):
    options.f_termination = @(dif_f, dif_x, fmin, gradmin, xmin) terminate_reldif(dif_f, dif_x, fmin, gradmin, xmin, 1e-8, 1e-8);
    % The maximal number of iterations in the main quasi-Newton algorithm:
    options.maxNiter = 1e5;
%   The following fields limit the number of iterations in the different
%   phases of the line-search procedure. They are used to terminate the 
%   line-search process when something looks wrong.
%   The field alpha_factor imposes a restriction on the length of the bracket
%   interval obtained in the bracketing phase. It represents the maximal allowed
%   ratio of the final alpha in the bracketing phase to the initial alpha.
%   alpha_factor_1st represents the maximal allowed ratio in the first
%   iteration, which may be desired to be larger.
%   The field Lsection_factor represents the minimal allowed ratio of the
%   final interval obtained in the bracketing phase and the initial bracket
%   which was obtained in the bracketing phase.
%   The field Lsection_factor_1st represents the minimal allowed ratio in
%   the first iteration, which may be desired to be smaller.
    options.alpha_factor_1st = 1e10;
    options.Lsection_factor_1st = 1e-15;
    options.alpha_factor = 1e5;
    options.Lsection_factor = 1e-5;
%   The fields ro, sigma, tau1, tau2, tau3, are line-search parameters which are
%   defined in "Practical Methods of Optimization" by Fletcher, Sec. 2.6.
    options.ro = 0.01;
    options.sigma = 0.9;
    options.tau1 = 9;
    options.tau2 = 0.1;
    options.tau3 = 0.5;
%   The field minimal_f is defined as \bar{f} in the reference above.
    options.minimal_f = -Inf;
%   The field f_max_alpha is a function handle. It respresents a
%   restriction imposed on the allowed values of x in the line-search. The common
%   restriction is a limit on the maximal allowed magnitude of the x
%   values.
%   In order to limit the magnitude of x in the line-search to max_x, set:
%   options.f_max_alpha = @(x0, direction) alpha_max_x(x0, direction, max_x)
%   Any other restriction has to be of the form @(x0, direction), where x0
%   and direction are defined in alpha_max_x.m.
%   The default is no restriction.
    options.f_max_alpha = [];
%   The field Deltaf0 represents an initial estimation of the magnitude of the difference in
%   f between adjacent iterations, if available. Used for the determination of
%   the initial alpha value. Note that Deltaf0 is a positive number.
%   The default is no initial estimation for Deltaf0.
    options.Deltaf0 = [];
%   The plot field is a function handle which represents a plotting
%   function. It is used when it is desired to plot the convergence curve
%   during the process in each iteration. The arguments are the same as the
%   MATLAB function plot.
%   In order to plot in each iteration with the plot function, set:
%   options.plot = @plot
%   The default is no plotting.   
    options.plot = [];
%   The field alpha_estimation is a boolean. It indicates whethter the next
%   alpha is estimated as in the reference above (true), or chosen as the
%   resulting alpha in the search of the last iteration (false).
    options.alpha_estimation = true;
%   The field alpha0 is an initial value of alpha in the first iteration.
%   This is an alternative to the estimation by Deltaf0. If both alpha0 and
%   Deltaf0 are empty, the default initial alpha is 1.
    options.alpha0 = [];
end

==> anc/source_codes/quasiNewton/get_f_max_alphaOCf.m <==
function f_max_alphaOCf = get_f_max_alphaOCf(max_fieldt, dt, T, filterE)
% The function returns a function handle f_max_alphaOCf which fits the
% field f_max_alpha in the options structure of the program quasiNewton.m,
% for restriction of the maximal allowed magnitude of the field in the
% time-domain in the OCf_qn programs.
% Input:
% max_fieldt: The value of the maximal allowed magnitude of the field in 
% the time domain; if all the time-points are restricted to a uniform maximal
% magnitude, max_fieldt may be a positive scalar. If there are different maximal
% magnitudes for the different time-points, max_dctx is a vector of
% dimension (Nt + 1).
% dt: The time-step length
% T: The final time
% filterE: As in the OCf_qn programs
    Nt = T/dt;
    w = (0:pi/T:pi/dt).';
    vfilterE = filterE(w);
    iEnz = find(vfilterE>=eps*max(vfilterE));
    f_max_alphaOCf = @(fieldwnz0, direction) alpha_maxOCf(fieldwnz0, direction, max_fieldt, Nt, iEnz, T);
end

==> anc/source_codes/quasiNewton/line_search1.m <==
function [xalpha, falpha, fgrad_xalpha, sol_achieved, nfevals, alpha] = line_search1(fDf, x0, f0, fgrad0, direction,...
    alpha1, ro, sigma, tau1, tau2, tau3, minf, max_alpha, alpha_factor, Lsection_factor)
% The function implements the line-search procedure described in "Practical
% Methods of Optimization" by Fletcher, Sec. 2.6, for available gradient
% data.
% The difference from line_search is in the definition of the input
% function handle.
%%% Input: %%%
% fDf: a function handle which returns the minimized function and its
% gradient as two different output arguments in the following way:
% [function, gradient] = fDf(x)
% x0: The starting point of the line search
% f0: The f value in the starting point of the line search
% fgrad0: The gradient value in the starting point of the line search
% direction: a vector which represents the direction of search
% alpha1, ro, sigma, tau1, tau2, tau3: Parameters which are defined in the
% reference above
% minf: Defined as \bar{f} in the reference above; if irrelevant, substitute -inf.
% max_alpha: The maximal allowed alpha value (alpha is defined in the
% reference above.)
% alpha_factor: The maximal allowed ratio of the final alpha resulting in
% the bracketing phase, and the initial alpha, represented by alpha1.
% Lsection_factor: The minimal allowed ratio of the final length of the
% sectioning interval and its initial length.
%%% Output: %%%
% xalpha: The x value which is the result of the line search
% falpha: The function value at xalpha
% fgrad_xalpha: The gradient value at xalpha
% sol_achieved: a logical variable which indicates if an acceptable
% solution has been achieved; relevant only if minf is supplied (not
% substituted with -inf).
% nfevals: The number of function and gradient evaluations
% alpha: The resulting alpha in the process
    sol_achieved = false;
    accepted_point = false;
    accepted_interval = false;
    %%% Bracketing phase: %%%
    alpha = alpha1;
    df0_dalpha = fgrad0.'*direction;
    mu = min([abs((minf - f0)/(ro*df0_dalpha)), max_alpha]);
    % The absolute value is taken to account for the case of positive
    % df0_dalpha, which may result from errors in the gradient computation
    % or roundoff errors.
    alpha_last = 0;
    falpha_last = f0;
    Dfalpha_last = df0_dalpha;
    niter_bracket = 0;
    while ~accepted_interval && alpha/alpha1<=alpha_factor && alpha_last<mu && ~isnan(falpha_last)
        xalpha = x0 + alpha*direction;
        [falpha, fgrad_xalpha] = fDf(xalpha);
        Dfalpha = fgrad_xalpha.'*direction;
        if falpha<=minf
            sol_achieved = true;
            accepted_point = true;
            accepted_interval = true;
        elseif falpha>f0 + ro*alpha*df0_dalpha || falpha>=falpha_last
            a = alpha_last;
            b = alpha;
            fa = falpha_last;
            Dfa = Dfalpha_last;
            fb = falpha;
            Dfb = Dfalpha;
            accepted_interval = true;
        elseif abs(Dfalpha)<=-sigma*df0_dalpha
            accepted_point = true;
            accepted_interval = true;
        elseif Dfalpha>=0
            a = alpha;
            b = alpha_last;
            fa = falpha;
            Dfa = Dfalpha;
            fb = falpha_last;
            Dfb = Dfalpha_last;
            accepted_interval = true;
        else
            if 2*alpha - alpha_last<mu
                min_interval = [2*alpha - alpha_last, min(mu, alpha + tau1*(alpha - alpha_last))];
                alpha_new = min_cube(alpha_last, alpha, falpha_last, Dfalpha_last, falpha, Dfalpha, min_interval);
                alpha_last = alpha;
                alpha = alpha_new;
            else
                alpha_last = alpha;
                alpha = mu;
            end
            falpha_last = falpha;
            Dfalpha_last = Dfalpha;
        end
        niter_bracket = niter_bracket + 1;
    end
    if ~accepted_interval
        fprintf('\nWarning: Bracketing phase failed.\n')
        if alpha_last==mu
            fprintf('Search interval was limited by the user preferences.\n')
        end
        if isnan(falpha_last)
            fprintf('The function value is NaN or Inf.\n')
        end
        nfevals = niter_bracket;
        return
    end
    %%% Sectioning phase: %%%
    niter_section = 0;
    if ~accepted_point        
        Lsection = abs(b - a);
        Lsection1 = Lsection;
    end
    while ~accepted_point && 2*(b - a)*Dfa/(abs(fa) + abs(fb))<-10*eps && Lsection/Lsection1>=Lsection_factor
    % The condition 2*(b - a)*Dfa/(abs(fa) + abs(fb))<-10*eps indicates
    % that the estimated relative improvement in the solution in the search is close to
    % the machine precision.
    % (b - a)*Dfa should be <0; its magnitude is an estimation of the upper limit of
    % the magnitude of the absolute improvement in the search.
        min_interval = [a + tau2*(b - a), b - tau3*(b - a)];
        alpha = min_cube(a, b, fa, Dfa, fb, Dfb, min_interval);
        xalpha = x0 + alpha*direction;
        [falpha, fgrad_xalpha] = fDf(xalpha);
        Dfalpha = fgrad_xalpha.'*direction;
        if falpha>f0 + ro*alpha*df0_dalpha || falpha>=fa
            b = alpha;
            fb = falpha;
            Dfb = Dfalpha;
        elseif abs(Dfalpha)<=-sigma*df0_dalpha
            accepted_point = true;
        else
            if (b - a)*Dfalpha>=0
                b = a;
                fb = fa;
                Dfb = Dfa;
            end
            a = alpha;
            fa = falpha;
            Dfa = Dfalpha;
        end
        niter_section = niter_section + 1;
        Lsection = abs(b - a);
    end
    if ~accepted_point
        if 2*(b - a)*Dfa/(abs(fa) + abs(fb))>=-10*eps
            fprintf('\nWarning: Line search failed. The solution is likely to be close to the minimum. An error in the gradient function is also possible.\n')
        else
            fprintf('\nWarning: Sectioning phase failed.\n')
        end
    end
    nfevals = niter_bracket + niter_section;
    % Activate this line in order to check if the search behaves normally:
    %[niter_bracket, niter_section, nfevals]
end

%%%%%% Sub-functions %%%%%%%%%

function minimizer = min_cube(a, b, fa, Dfa, fb, Dfb, interval)
%   The function constructs a cubic interpolation polynomial based on the
%   function data and derivative data in a and b, and returns the minimal
%   value of the interpolation polynomial in the interval indicated by the
%   variable interval.
%   For details see Fletcher (page 37 in the second edition of the reference above).
    L = b - a;
    Dz_fa = Dfa*L;
    Dz_fb = Dfb*L;
    Delta = fb - fa;
    c0 = fa;
    c1 = Dz_fa;
    c2 = 3*Delta - 2*Dz_fa - Dz_fb;
    c3 = Dz_fa + Dz_fb - 2*Delta;
    % The discriminant expression, which appears in the solution to
    % P'(z)=0 (where P(z) is the interpolation polynomial):
    sqrt_expression = c2^2 - 3*c1*c3;
    interval_z = (interval - a)/L;
    % Analysis of the sign of P''(z) shows that the positive root yields a
    % minimum, and the negative yields a maximum. Thus, only the positive root
    % is a candidate for the minimal point.
    if sqrt_expression>0
        zmin = (-c2 + sqrt(sqrt_expression))/(3*c3);
        % According to this specific line-search algorithm, the sign of L
        % is identical to the sign of interval(2)-interval(1), which
        % ensures that interval_z is ordered in increasing values.
        if zmin>interval_z(1) && zmin<interval_z(2)
            % if alpha_min is included in interval:            
            candidates = [interval, a + zmin*L];
            % since alpha_min = a + zmin*L;
            candidates_z = [interval_z, zmin];
        else
            candidates = interval;
            candidates_z = interval_z;
        end
    else
        candidates = interval;
        candidates_z = interval_z;        
    end
    pol_candidates = cube_pol(candidates_z, c0, c1, c2, c3);
    % Actually, this can be made more efficient, since it isn't always necessary
    % to compute the polynomial at the two boundaries. However, it is
    % assumed that the computational time is negligible, and this is
    % much easier to write than a complex system of conditions.
    [~, imin] = min(pol_candidates);
    minimizer = candidates(imin);
end

function result = cube_pol(x, c0, c1, c2, c3)
    result = c0 + c1*x + c2*x.^2 + c3*x.^3;
end


==> anc/source_codes/quasiNewton/optionsOCqn.m <==
function options = optionsOCqn(tolx, maxNiter)
% The function generates the options structure for the quasiNewton
% procedure for simple optimal control problems.
% tolx: The tolerance of the relative difference of the field
% maxNiter: The maximal number of iterations in the iterative search
% process
    options.invHess0 = [];
    options.externalHessian = false;
    options.finvHess = @HessianBFGS;
    options.f_termination = @(dif_f, dif_x, fmin, gradmin, xmin) norm(dif_x)/norm(xmin)<=tolx;
    options.maxNiter = maxNiter;
    options.alpha_factor_1st = 1e7;
    options.Lsection_factor_1st = 1e-15;
    options.alpha_factor = 1e5;
    options.Lsection_factor = 1e-10;
    options.ro = 0;
    options.sigma = 0.9;
    options.tau1 = 9;
    options.tau2 = 0.1;
    options.tau3 = 0.5;
    options.minimal_f = -Inf;
    options.f_max_alpha = [];
    options.Deltaf0 = [];
    % The plot function plots the maximization curve for the objective J:
    options.plot = @(x, y) plot(x, -y);
    options.alpha_estimation = true;
    options.alpha0 = [];
    % For an approximation of the Hessian by the Hessian of the penalty
    % term, use:
%     options.externalHessian = true;
%     options.finvHess = @(x) (here put the inverse.)
end

==> anc/source_codes/quasiNewton/quasiNewton.m <==
function [xmin, fmin, gradmin, niter, nfevals, dif_f, dif_x, conv, alpha_last, invHess] = quasiNewton(fDf, x0, options)
% The function minimizes a function which depends on a vector x by the BFGS method.
% The line-search is based on the procedure described in "Practical
% Methods of Optimization" by Fletcher, Sec. 2.6, for available gradient
% data.
% Input:
% fDf: A function handle which returns the minimized function and its
% gradient as two different output arguments in the following way:
% [function, gradient] = fDf(x), where the input x is a column vector.
% x0: The guess solution, a column vector 
% options: A structure of the optimization options. The program
% default_op_qn.m sets the defaults. An explanation of the various fields in the
% structure can be found therein.
% Output:
% xmin: The minimized solution
% fmin: The value of f at xmin
% gradmin: The gradient value at xmin
% niter: The number of required iterations
% nfevals: The number of f and fgrad evaluations
% dif_f: The difference of fmin from the f value at the previous iteration
% dif_x: The difference of xmin from the x value at the previous iteration
% (a vector).
% conv: A row vector of length niter + 1 which represents the convergence
% history; contains the f values in all iterations. The first entry is the
% value of f of the initial guess solution.
% alpha_last: The resulting alpha in the last iteration
% invHess: The resulting inverse Hessian in the last iteration
    % A boolean which indicates if the convergence curve is plotted in each
    % iteration:
    plot_mode = ~isempty(options.plot);
    niter = 0;
    % Initialization of the search from the guess solution:
    xmin_old =  x0;
    [fmin_old, gradmin_old] = fDf(x0);
    if nargout>7 || plot_mode
        % If the convergence information is required:
        conv = zeros(1, options.maxNiter + 1);
        conv(1) = fmin_old;
    end
    % The dimension of the problem:
    dim = length(x0);
    % Setting the initial direction of search:
    if isempty(options.invHess0)
        % If the initial inverse Hessian is not supplied, it is taken as
        % the identity matrix:
        invHess = eye(dim);
        direction = -gradmin_old;
    else
        % If the initial inverse Hessian is supplied:
        invHess = options.invHess0;
        direction = -invHess*gradmin_old;
    end
    % This initialization is required for the check of the convergence
    % condition in the first iteration:
    dif_f = Inf;
    dif_x = Inf*ones(dim, 1);
    nfevals = 1;
    % A boolean which indicates if the solution f is has achieved a minimal
    % value, which is defined by the user as a sufficient condition to be
    % considered as an acceptable solution:
    sol_achieved = false;
    % A boolean which indicated if the user has chosen to stop the process,
    % when the plot mode is applied:
    stop = false;
    if plot_mode
        figure
        % In the plot mode, it is possible to terminate the process interactively,
        % or to pause the process and enter a debugging mode:
        uicontrol('style', 'push', 'string', 'Stop', 'callback', @buttonStop, 'position', [0, 0, 60, 20]);
        uicontrol('style', 'push', 'string', 'Pause', 'callback', @EnterPrompt, 'position', [70, 0, 60, 20]);
    end
    % Initialization of alpha in various user options:
    if ~isempty(options.alpha0)
        % If alpha is supplied directly:
        alpha1 = options.alpha0;
    elseif ~isempty(options.Deltaf0)
        % If the estimated magnitude of the difference in f between adjacent
        % iterations is supplied, then alpha is estimated by a quadratic
        % approximation (see Fletcher), with an upper bound 1:
        alpha1 = min([1, -2*options.Deltaf0/(gradmin_old.'*direction)]);
    else
        % The default, when no external estimation is provided:
        alpha1 = 1;
    end
    if isempty(options.f_max_alpha)
        % If no upper bound for alpha is supplied:
        max_alpha = Inf;
    else
        % If an upper-bound for the allowed alpha in the line-search is
        % defined by the user, as a function of the solution x and the direction of search:
        max_alpha = options.f_max_alpha(x0, direction);
        if alpha1>max_alpha
            alpha1 = max_alpha;
            fprintf('\nWarning: The alpha1 value (%d) was limited by the user preferences (iteration No. 1).\n', alpha1)
        end
    end
    % Setting bounds for the two phases in the line-search procedure (see
    % default_op_qn.m):
    alpha_factor = options.alpha_factor_1st;
    Lsection_factor = options.Lsection_factor_1st;
    % Starting the iterative search proceudre:
    while ~options.f_termination(dif_f, dif_x, fmin_old, gradmin_old, xmin_old) && niter<options.maxNiter && ~sol_achieved &&...
            alpha1>0 && ~isnan(fmin_old) && ~stop
    % The iterative procedure continues while the ending conditions defined
    % by the user have not been achieved yet (conditions 1-3), and the
    % procedure can proceed (conditions 4, 5), and the process has not been
    % stopped by the user (condition 6).
%       Use this for debugging if something looks wrong:
%       if niter==8
%           keyboard
%       end
        %tic
        % The line-search procedure:
        [xmin, fmin, gradmin, sol_achieved, nfevals_ls, alpha_last] = line_search1(fDf, xmin_old, fmin_old, gradmin_old, direction,...
            alpha1, options.ro, options.sigma, options.tau1, options.tau2, options.tau3, options.minimal_f, max_alpha,...
            alpha_factor, Lsection_factor);
        nfevals = nfevals + nfevals_ls;
        dif_f = fmin - fmin_old;
        dif_x = xmin - xmin_old;
        if options.externalHessian
            % If an external procedure for the computation of the inverse Hessian is supplied: 
            invHess = options.finvHess(xmin);
        else
            % A quasi-Newton estimation for the inverse-Hessian:
            dgrad = gradmin - gradmin_old;
            invHess = options.finvHess(invHess, dif_x, dgrad);
        end
        % The new direction of search:
        direction = -invHess*gradmin;
        if options.alpha_estimation
            % If alpha is chosen by the user to be estimated in each
            % iteration by a quadratic interpolation:
            Deltaf = max([-dif_f, 10*eps]);
            alpha1 = min([1, -2*Deltaf/(gradmin.'*direction)]);
        else
            % The alpha value is chosen as the last value, with an upper
            % bound 1:
            alpha1 = min([1, alpha_last]);
        end
        if ~isempty(options.f_max_alpha)
            % If an upper-bound for the allowed alpha in the line-search is
            % defined by the user:
            max_alpha = options.f_max_alpha(xmin, direction);
            if alpha1>max_alpha
                alpha1 = max_alpha;
                fprintf('\nWarning: The alpha1 value (%d) was limited by the user preferences (iteration No. %d).\n', alpha1, niter + 2)
            end
        end
        xmin_old = xmin;
        fmin_old = fmin;
        gradmin_old = gradmin;
        niter = niter + 1;
        if niter==1
            alpha_factor = options.alpha_factor;
            Lsection_factor = options.Lsection_factor;
            % The values in the first iteration are typically chosen to be
            % different from the other iterations, and thus have to be
            % updated after the first iteration.
        end
        if nargout>7 || plot_mode
            % Updating the convergence information, if necessary:
            conv(niter + 1) = fmin;
        end
        if plot_mode
            % The updated convergence curve is plotted:
            options.plot(0:niter, real(conv(1:(niter + 1))))
            drawnow
        end
        %toc
    end
    if sol_achieved
        fprintf('\nThe optimization process has achieved the minimal function value.\n')
    elseif niter==options.maxNiter
        fprintf('\nOptimization failed. The maximal number of iterations has been achieved.\n')
    elseif max_alpha<=0
        fprintf('\nThe optimization process was stopped since the limitation on the magnitude of the alpha parameter does not allow further progress.\n')
    elseif alpha1<=0
        fprintf('\nThe optimization process was stopped since the direction of search is not a descent direction.\n')
    elseif isnan(fmin_old)
        fprintf('\nWarning: The function value is NaN or Inf. The process was stopped.\n')
    elseif stop
        fprintf('\nThe optimization process was stopped by the user.\n')
    end
    if nargout>7
        conv = conv(1:(niter + 1));
    end
    
    %%%% Nested function: %%%%

    function buttonStop(hObject, event)
        % Applied when the user presses the "Stop" button on the figure:
        stop = true;
    end
    
end

%%%% Sub function: %%%%

function EnterPrompt(hObject, event)
% Applied when the user presses the "Pause" button on the figure:
    keyboard
end

==> anc/source_codes/spectral_tools/chebcbv.m <==
function c = chebcbv(fv)
% The function computes the Chebychev coefficients of a
% function sampled at the Chebychev points that include the boundary of the
% domain.
% fv is the vector of the sampled values.
    N = length(fv) - 1;
    c = sqrt(2/N)*dctI(fv);
    c([1, N+1]) = 0.5*c([1, N+1]);
end

==> anc/source_codes/spectral_tools/chebweights.m <==
function w = chebweights(N, lengthD)
% The program computes the weights of the function values sampled on
% Chebyshev points that include the boundary, used for integration.
% For details, see Master's thesis (arXiv:1202.6520), Appendix B.5.
% Exact for a polynomial of degree N-1.
% Input:
% N:    The number of Chebyshev points.
% lengthD:  The length of the domain.
    integT = zeros(1, N);
    n_even = (0:2:(N-1));
    integT(n_even + 1) = -1./(n_even.^2 - 1);
    w = lengthD*chebcbv(integT);
end

==> anc/source_codes/spectral_tools/dctI.m <==
function dctv = dctI(v)
% The function performes a discrete cosine transform of the first kind.
% Suitable if it is desired to include the boundaries of the domain in
% the transform.
% The convention used for the factor of the sums, makes the transform its
% own inverse.
    dim = size(v);
    if dim(1) == 1
        N = dim(2);
        v = v.';
    else
        N = dim(1);
    end
    % The dctI is computed as a FFT of an extended vector, where v is
    % reflected at the right boundary (symmetric extension):
    dctv = 1/sqrt(2*(N - 1))*fft([v; v((N - 1):-1:2)]);
    dctv = dctv(1:N);
    if dim(1) == 1
        dctv = dctv.';
    end
    if isreal(v)
        dctv = real(dctv);
    elseif isreal(1i*v)
        dctv = 1i*imag(dctv);
    end
end

==> anc/source_codes/spectral_tools/dctIfrom_ig.m <==
function dctv = dctIfrom_ig(v, interval, int_grid, weights)
% The inverse of the function dctIintgrid;
% The function computes the DCT-I of a time signal v, which is
% sampled in a periodic grid structure with an internal grid in each
% time-step. The time-step length is uniform.
% interval:  The whole interval of v.
% int_grid:  The internal grid inside the interval between equally spaced
% points, in the time space.
% weights: The integration weights of the points in the internal grid.
%%% Note: This program can be improved---there are operations which can be
%%% performed without a loop, and there are also unnecessary operations (see
%%% comment below). In addition, the procedure can be simplified and made more efficient if the
%%% internal grid has a symmetric structure around the central point, which
%%% is the common case (e.g. Chebyshev sampling). There is an improved
%%% version for a symmetric internal structure in the procedure
%%% dctIfrom_ig_sym1.m, with more detailed comments.
    Nig = length(int_grid);
    dim = size(v);
    if dim(1) == 1
        Np = dim(2);
        v = v.';
    else
        Np = dim(1);
    end
    N = (Np - 1)/Nig + 1;
    Nfourier = 2*(N - 1);
    dctv = weights(1)*ifft([v(1:Nig:Np); v((Np - Nig):-Nig:(Nig + 1))]);
    wdt = (0:2*pi/Nfourier:(2*pi*(1 - 1/Nfourier))).';
    % Note that the points of wdt after N are irrelevant, see the computation of dctv.
    % I mistakenly didn't substract 2*pi from the last Nfourier/2 terms,
    % but this doesn't matter for the result.
    dt = interval/(N - 1);
    normalig = int_grid/dt;
    vgridi = zeros(Nfourier, 1);
    for gridi = 2:Nig
        vgridi(1:(N - 1)) = v(gridi:Nig:Np);
        dctv = dctv + weights(gridi)*(exp(1i*wdt*normalig(gridi)).*ifft(vgridi) + ...
            exp(-1i*wdt*normalig(gridi)).*ifft([vgridi(1); vgridi(Nfourier:-1:2)]));
    end
    dctv = dctv(1:N)*sqrt(Nfourier);
    if dim(1) == 1
        dctv = dctv.';
    end
    if isreal(v)
        dctv = real(dctv);
    elseif isreal(1i*v)
        dctv = 1i*imag(dctv);
    end
end

==> anc/source_codes/spectral_tools/dctIfrom_ig_sym1.m <==
function dctv = dctIfrom_ig_sym1(v, interval, int_grid, weights)
% The inverse of the function dctIintgrid; applies for a symmetric internal
% grid structure.
% The function computes the DCT-I of a time signal v, which is
% sampled in a periodic grid structure with a symmetric internal grid in each
% time-step. The time-step length is uniform.
% The integration is based on a weighted sum of the points in the internal
% grid. The FFT procedure is employed for efficiency, by the decomposition of the time-signal
% into several signals with equally-spaced sampling, for each of the internal points. Each
% signal is transformed to the Fourier frequency-domain separately by an iFFT, and
% backward propagated in time to the beginning of the time-interval. The
% different resulting frequency signals are used to obtain the result by a
% weighted sum according to the integration weights for each frequency
% component.
% This practice can be shown to hold by a detailed mathematical analysis (still in my notebook, 28.1.20).
% interval:  The whole interval of v.
% int_grid:  The internal grid inside the interval between equally spaced
% points, in the time space.
% weights: The integration weights of the points in the internal grid.
% It is assumed that v, int_grid and weights are either all column vectors, or
% are all row vectors.
    Nig = length(int_grid);
    dim = size(v);
    if dim(1) == 1
        Np = dim(2);
        v = v.';
    else
        Np = dim(1);
    end
    N = (Np - 1)/Nig + 1;
    Nfourier = 2*(N - 1);
    % The symmetric extension of v, for representation in the Fourier
    % domain:
    v_ext = [v(1:Np); v((Np - 1):-1:2)];
    Next = 2*Np - 2;
    Mv_ext = zeros(Nfourier, Nig);
    % Decomposition of the signal into several signal with equally spaced
    % sampling:
    for gridi = 1:Nig
        Mv_ext(:, gridi) = v_ext(gridi:Nig:Next);
    end
    % Transformation of the signals to the Fourier frequency-domain:
    ifft_v_ext = ifft(Mv_ext);
    wdt = (0:2*pi/Nfourier:pi).';
    dt = interval/(N - 1);
    normalig = int_grid/dt;
    % Backward time-propagation in the frequency domain, and a weighted sum
    % for each frequency component:
    if dim(1) == 1
        dctv = sum((ifft_v_ext(1:N, :).*exp(1i*wdt*normalig))*weights.', 2);
    else
        dctv = sum((ifft_v_ext(1:N, :).*exp(1i*wdt*normalig.'))*weights, 2);
    end
    dctv = dctv*sqrt(Nfourier);
    if dim(1) == 1
        dctv = dctv.';
    end
    if isreal(v)
        dctv = real(dctv);
    elseif isreal(1i*v)
        dctv = 1i*imag(dctv);
    end
end

==> anc/source_codes/spectral_tools/dctIintgrid.m <==
function dctv = dctIintgrid(v, interval, int_grid)
% The function computes the dctI of v (see details in the function dctI), 
% in an internal grid within the intervals of the equally spaced 
% Fourier grid.
% interval:  The length of the whole interval of v in the new space (time space).
% int_grid:  The internal grid inside the interval between equally spaced points.
%%% An improved version with more detailed comments can be found in the
%%% procedure dctIintgrid.m.
    Nig = length(int_grid);
    dim = size(v);
    if dim(1) == 1
        N = dim(2);
        v = v.';
    else
        N = dim(1);
    end
    dt = interval/(N - 1);
    Nfourier = 2*(N - 1);
    wdt = (0:2*pi/Nfourier:(2*pi*(1 - 1/Nfourier))).';
    wdt((N + 1):Nfourier) = wdt((N + 1):Nfourier) - 2*pi;
    dctv = zeros(Nfourier*Nig, 1);
    normalig = int_grid/dt;
    for gridi = 1:Nig
        dctv(gridi:Nig:(Nfourier*Nig)) = 1/sqrt(Nfourier)*fft([exp(-1i*wdt(1:(N - 1))*normalig(gridi)).*v(1:(N - 1)); ...
            cos(pi*normalig(gridi))*v(N); exp(-1i*wdt((N + 1):Nfourier)*normalig(gridi)).*v((N - 1):-1:2)]);
    end    
    dctv = dctv(1:((N - 1)*Nig + 1));
    if dim(1) == 1
        dctv = dctv.';
    end
    if isreal(v)
        dctv = real(dctv);
    elseif isreal(1i*v)
        dctv = 1i*imag(dctv);
    end
end

==> anc/source_codes/spectral_tools/dctIintgrid1.m <==
function dctv = dctIintgrid1(v, interval, int_grid)
% The function computes the dctI of v (see details in the function dctI), 
% in an internal grid within the intervals of the equally spaced 
% Fourier grid.
% The procedure is based on forward time-propagation of the signal in the
% Fourier frequency-domain for all the required time-points in the internal
% grid, and transformation to the time-domain.
% interval:  The length of the whole interval of v in the new space (time space).
% int_grid:  The internal grid inside the interval between equally spaced points.
% It is assumed that v and int_grid are either both column vectors, or
% are both row vectors.
    Nig = length(int_grid);
    dim = size(v);
    if dim(1) == 1
        N = dim(2);
        v = v.';
    else
        N = dim(1);
    end
    dt = interval/(N - 1);
    Nfourier = 2*(N - 1);
    wdt = (0:2*pi/Nfourier:(2*pi*(1 - 1/Nfourier))).';
    wdt((N + 1):Nfourier) = wdt((N + 1):Nfourier) - 2*pi;
    dctv = zeros(Nfourier*Nig, 1);
    % The normalized internal grid:
    if dim(1) == 1
        normalig = int_grid/dt;
    else
        normalig = int_grid.'/dt;
    end
    % A symmetric extension of v for the representation of v in the Fourier domain:
    v_ext = [v(1:N); v((N - 1):-1:2)];
    M = v_ext*ones(1, Nig);
    % Time-propagation in the Fourier frequency-domain:
    M([1:(N - 1), (N + 1):Nfourier], :) = M([1:(N - 1), (N + 1):Nfourier], :).*exp(-1i*wdt([1:(N - 1), (N + 1):Nfourier])*normalig);
    M(N, :) = M(N, :).*cos(pi*normalig);
    % Transformation to the time-domain:
    fftM = fft(M);
    for gridi = 1:Nig
        dctv(gridi:Nig:(Nfourier*Nig)) = fftM(:, gridi);
    end    
    dctv = dctv(1:((N - 1)*Nig + 1))/sqrt(Nfourier);
    if dim(1) == 1
        dctv = dctv.';
    end
    if isreal(v)
        dctv = real(dctv);
    elseif isreal(1i*v)
        dctv = 1i*imag(dctv);
    end
end
